The Replicator-Optimization Mechanism: A Scale-Relative Formalism for Persistence-Conditioned Dynamics with a Conditional Consent-Friction Instantiation

Persistence models often conflate propagation, survival, and cross-scale loss. The Replicator-Optimization Mechanism (ROM) is a replicator-mutator template separating baseline weight, bounded survival, and a transfer kernel at a declared scale. Its equation conserves mass but guarantees neither invariance, convergence, a potential, nor a preferred scale. For finite static density-independent continuous time, an irreducible weighted kernel yields a unique positive Perron-Frobenius composition; discrete-time power convergence needs primitivity. The componentwise ranking proved here is guaranteed under exact uniform-residual transfer. Strong lumpability gives universal first-order transfer closure, and blockwise effective fitness gives an exact quotient. An institutional instantiation uses normalized stakes, signed preference-decision alignment, information loss, and descriptive effective voice. It specifies conditional survival, not legitimacy or normative authority. A companion mixed-motive MARL battery reports exploratory evidence against the implemented proxy ratio in its environment: a positive signed target-coordinate-correlation effect survives held-out evaluation under shared-state contention, while a reduced feasible-centred frozen-policy crossing reverses the predicted correlation-noise interaction. The treatment varies ideal-point correlation inside a fixed reward family, not objective- or reward-function alignment. Lean checks mapped algebraic identities and scalar monotonicities, not the stationary theorem, empirical mapping, or normative bridge. ROM is an assumptions ledger and model-construction discipline, not a cross-substrate law.

==> anc/lean/ROM/Advanced.lean <==
import FarzullaProofs.ROM.Basic

namespace ROM

/-- THM-rom-gold-1: Consent survival is nonnegative for nonnegative legitimacy and friction. -/
theorem consent_survival_nonneg {L F : ℝ} (hL : 0 ≤ L) (hF : 0 ≤ F) :
    0 ≤ consent_survival L F := by
  unfold consent_survival
  exact div_nonneg hL (by linarith)

/-- THM-rom-gold-2: Zero legitimacy gives zero survival regardless of friction. -/
theorem consent_survival_zero_legitimacy (F : ℝ) :
    consent_survival 0 F = 0 := by
  unfold consent_survival
  ring

/-- THM-rom-gold-3: Survival scales linearly with legitimacy. -/
theorem consent_survival_scale_legitimacy (c L F : ℝ) :
    consent_survival (c * L) F = c * consent_survival L F := by
  unfold consent_survival
  ring

/-- THM-rom-gold-4: Survival is upper-bounded by legitimacy when friction is nonnegative. -/
theorem consent_survival_le_legitimacy {L F : ℝ} (hL : 0 ≤ L) (hF : 0 ≤ F) :
    consent_survival L F ≤ L := by
  unfold consent_survival
  have hden : 0 < 1 + F := by linarith
  exact (div_le_iff₀ hden).2 (by nlinarith)

/-- THM-rom-gold-5: Positive legitimacy and nonnegative friction imply positive survival. -/
theorem consent_survival_pos {L F : ℝ} (hL : 0 < L) (hF : 0 ≤ F) :
    0 < consent_survival L F := by
  unfold consent_survival
  exact div_pos hL (by linarith)

/-- THM-rom-gold-6: Constant source mass through row-stochastic kernel yields c*n total. -/
theorem row_stochastic_sum_const {n : ℕ} (c : ℝ) (M : Fin n → Fin n → ℝ)
    (hM : ∀ j, ∑ i : Fin n, M j i = 1) :
    ∑ i : Fin n, ∑ j : Fin n, c * M j i = c * n := by
  simpa [Finset.mul_sum, mul_assoc, mul_left_comm, mul_comm] using
    (row_stochastic_sum (f := fun _ => c) M hM)

end ROM


==> anc/lean/ROM/Basic.lean <==
/-
  Replicator-Optimization Mechanism (ROM): Core Results
  Formalization of Farzulla (2026), arXiv:2601.06363

  Key results formalized:
  - ROM simplex preservation (sum of dynamics = 0)
  - Row-stochastic kernel normalization identity
  - Identity kernel → Bayesian update (Remark 3.1)
  - RPS non-potential (Appendix D counterexample)
  - Detailed balance and its violation
  - Consent-weighted survival monotonicity
-/

import Mathlib.Tactic

namespace ROM

open Finset

/-! ## Row-Stochastic Kernel: Normalization Identity

The fundamental algebraic identity underlying simplex preservation:
when M is row-stochastic, Σᵢ Σⱼ f(j)·M(j,i) = Σⱼ f(j). -/

/-- Row-stochastic kernel normalization: distributing over a row-stochastic matrix
preserves the total mass. (Paper §4.1) -/
theorem row_stochastic_sum {n : ℕ} (f : Fin n → ℝ) (M : Fin n → Fin n → ℝ)
    (hM : ∀ j, ∑ i : Fin n, M j i = 1) :
    ∑ i : Fin n, ∑ j : Fin n, f j * M j i = ∑ j : Fin n, f j := by
  rw [Finset.sum_comm]
  congr 1; ext j
  rw [← Finset.mul_sum, hM j, mul_one]

/-! ## ROM Simplex Invariance

The ROM equation preserves the probability simplex.
dp(i)/dt = Σⱼ f(j)·M(j,i) - p(i)·φ̄
where f(j) = p(j)·w(j)·ρ(j) and φ̄ = Σⱼ f(j). -/

/-- The ROM dynamics preserve total probability mass. -/
theorem rom_simplex_invariant {n : ℕ} (f p : Fin n → ℝ) (M : Fin n → Fin n → ℝ)
    (hM : ∀ j, ∑ i : Fin n, M j i = 1)
    (hp : ∑ i : Fin n, p i = 1) :
    ∑ i : Fin n, ((∑ j : Fin n, f j * M j i) - p i * (∑ j : Fin n, f j)) = 0 := by
  have h1 : ∑ i : Fin n, ∑ j : Fin n, f j * M j i = ∑ j : Fin n, f j :=
    row_stochastic_sum f M hM
  have h2 : ∑ i : Fin n, p i * (∑ j : Fin n, f j) = ∑ j : Fin n, f j := by
    rw [← Finset.sum_mul, hp, one_mul]
  -- Σ (A_i - B_i) = Σ A_i - Σ B_i = C - C = 0
  have h3 : ∑ i : Fin n, ((∑ j : Fin n, f j * M j i) - p i * (∑ j : Fin n, f j)) =
      (∑ i : Fin n, ∑ j : Fin n, f j * M j i) -
      (∑ i : Fin n, p i * (∑ j : Fin n, f j)) := by
    simp_rw [sub_eq_add_neg]
    rw [Finset.sum_add_distrib, Finset.sum_neg_distrib]
  rw [h3, h1, h2, sub_self]

/-! ## Identity Kernel → Bayesian Update (Paper Remark 3.1)

Under pure selection (M = Id), the ROM update reduces to Bayes' rule. -/

/-- With the identity kernel, the ROM transfer sum collapses to a single term. -/
theorem identity_kernel_selection {n : ℕ} (f : Fin n → ℝ) (i : Fin n) :
    ∑ j : Fin n, f j * (if j = i then (1 : ℝ) else 0) = f i := by
  simp [Finset.sum_ite_eq', Finset.mem_univ]

/-- The identity kernel is row-stochastic. -/
theorem identity_kernel_row_stochastic (n : ℕ) :
    ∀ j : Fin n, ∑ i : Fin n, (if j = i then (1 : ℝ) else 0) = 1 := by
  intro j
  simp [Finset.mem_univ]

/-! ## Detailed Balance (Paper Appendix D) -/

/-- Detailed balance implies zero net flow between any pair of types. -/
theorem detailed_balance_zero_flow {M : ℕ → ℕ → ℝ} {π : ℕ → ℝ} {i j : ℕ}
    (hdb : M i j * π i = M j i * π j) :
    π i * M i j - π j * M j i = 0 := by linarith

/-- Asymmetric mutation violates detailed balance for uniform distributions. -/
theorem asymmetric_kernel_no_uniform_balance {a b : ℝ} (h : a ≠ b) (c : ℝ) (hc : 0 < c) :
    a * c ≠ b * c := by
  intro hab
  exact h (mul_right_cancel₀ (ne_of_gt hc) hab)

/-! ## RPS Non-Potential (Paper Appendix D)

The Rock-Paper-Scissors payoff matrix is skew-symmetric.
A potential game requires A_{ij} = A_{ji}, which fails for RPS. -/

/-- The RPS payoff matrix. -/
def rps_payoff : Fin 3 → Fin 3 → ℝ
  | 0, 0 => 0  | 0, 1 => -1 | 0, 2 => 1
  | 1, 0 => 1  | 1, 1 => 0  | 1, 2 => -1
  | 2, 0 => -1 | 2, 1 => 1  | 2, 2 => 0

/-- RPS payoff is skew-symmetric: A_{ij} = -A_{ji}. -/
theorem rps_skew_symmetric (i j : Fin 3) :
    rps_payoff i j = -rps_payoff j i := by
  fin_cases i <;> fin_cases j <;> simp [rps_payoff]

/-- RPS violates the potential game integrability condition. -/
theorem rps_not_potential : rps_payoff 0 1 ≠ rps_payoff 1 0 := by
  simp [rps_payoff]; norm_num

/-- Any game with a nonzero skew-symmetric entry violates
the potential game condition: a ≠ 0 → a ≠ -a. -/
theorem skew_symmetric_nonzero_not_potential {a : ℝ} (ha : a ≠ 0) :
    a ≠ -a := by
  intro h
  have : 2 * a = 0 := by linarith
  have : a = 0 := by linarith
  exact ha this

/-! ## Consent-Weighted Survival (Paper §5)

ρ(τ) = L(τ) / (1 + F(τ)) -/

/-- Consent-weighted survival function. -/
noncomputable def consent_survival (L F : ℝ) : ℝ := L / (1 + F)

/-- Higher legitimacy increases survival. -/
theorem consent_survival_mono_legitimacy {L₁ L₂ F : ℝ}
    (hF : 0 ≤ F) (h : L₁ < L₂) :
    consent_survival L₁ F < consent_survival L₂ F := by
  unfold consent_survival
  exact div_lt_div_of_pos_right h (by linarith)

/-- Higher friction decreases survival (when L > 0). -/
theorem consent_survival_anti_friction {L F₁ F₂ : ℝ}
    (hL : 0 < L) (hF₁ : 0 ≤ F₁) (h : F₁ < F₂) :
    consent_survival L F₂ < consent_survival L F₁ := by
  unfold consent_survival
  exact div_lt_div_of_pos_left hL (by linarith) (by linarith)

/-! ## Generalized Legitimacy (Paper §5.4, Remark)

L_gen(C) = w₁ · L_voice(C) + w₂ · P(C)
Setting w₂ = 0 recovers consent_survival. -/

/-- Generalized legitimacy combining voice and performance. -/
noncomputable def generalized_legitimacy (w₁ w₂ L_voice P : ℝ) : ℝ :=
  w₁ * L_voice + w₂ * P

/-- Generalized survival function. -/
noncomputable def generalized_survival (w₁ w₂ L_voice P F : ℝ) : ℝ :=
  generalized_legitimacy w₁ w₂ L_voice P / (1 + F)

/-- Setting w₂ = 0 recovers pure consent survival. -/
theorem generalized_recovers_consent (L F : ℝ) :
    generalized_survival 1 0 L 0 F = consent_survival L F := by
  unfold generalized_survival generalized_legitimacy consent_survival
  ring

/-- Generalized legitimacy is non-negative when components are non-negative. -/
theorem generalized_legitimacy_nonneg {w₁ w₂ L_voice P : ℝ}
    (hw₁ : 0 ≤ w₁) (hw₂ : 0 ≤ w₂) (hL : 0 ≤ L_voice) (hP : 0 ≤ P) :
    0 ≤ generalized_legitimacy w₁ w₂ L_voice P := by
  unfold generalized_legitimacy
  exact add_nonneg (mul_nonneg hw₁ hL) (mul_nonneg hw₂ hP)

/-- Higher generalized legitimacy increases survival (monotonicity preserved). -/
theorem generalized_survival_mono {w₁ w₂ L₁ L₂ P₁ P₂ F : ℝ}
    (hF : 0 ≤ F)
    (h : generalized_legitimacy w₁ w₂ L₁ P₁ < generalized_legitimacy w₁ w₂ L₂ P₂) :
    generalized_survival w₁ w₂ L₁ P₁ F < generalized_survival w₁ w₂ L₂ P₂ F := by
  unfold generalized_survival
  exact div_lt_div_of_pos_right h (by linarith)

end ROM


==> anc/lean/ROM/Transfers.lean <==
import FarzullaProofs.ROM.Advanced
import FarzullaProofs.Common.Transfers

namespace ROM

open FarzullaProofs.Common.Adversarial
open FarzullaProofs.Common.Transfers

/-- ROM observable path under external legitimacy/friction signals. -/
noncomputable def romPath (L F : Nat → ℝ) : Nat → ℝ :=
  fun t => consent_survival (L t) (F t)

/-- Input-independent ROM update that emits the current observable path value. -/
noncomputable def romObservableUpdate (L F : Nat → ℝ) : Update ℝ :=
  fun t _x => romPath L F t

/-- Shifted ROM update aligned with moving-equilibrium recursion. -/
noncomputable def romShiftUpdate (L F : Nat → ℝ) : Update ℝ :=
  fun t _x => romPath L F (t + 1)

/-- THM-rom-transfer-1: Shifted ROM update admits the ROM path as moving equilibrium. -/
theorem rom_movingEquilibrium (L F : Nat → ℝ) :
    movingEquilibrium (romShiftUpdate L F) (romPath L F) := by
  intro t
  rfl

/-- THM-rom-transfer-2: If ROM observable path varies over time, no static equilibrium exists
for the input-independent observable update. -/
theorem rom_no_static_if_path_varies (L F : Nat → ℝ)
    (hVar : ∃ t₁ t₂, romPath L F t₁ ≠ romPath L F t₂) :
    ¬ ∃ x, staticEquilibrium (romObservableUpdate L F) x := by
  exact no_static_of_input_independent_variation
    (romObservableUpdate L F)
    (romPath L F)
    (by intro t x; rfl)
    hVar

/-- THM-rom-transfer-3: ROM path exactly tracks itself with zero chase error. -/
theorem rom_path_boundedChase_zero (L F : Nat → ℝ)
    (d : Discrepancy ℝ) (hEqZero : ∀ a, d a a = 0) :
    boundedChase d 0 (romPath L F) (romPath L F) := by
  exact boundedChase_of_exact_tracking d (romPath L F) hEqZero

/-- THM-rom-transfer-4: Positive discrepancy from target implies dissensus. -/
theorem rom_dissensus_of_positive_discrepancy
    (d : Discrepancy ℝ)
    (hEqZero : ∀ a, d a a = 0)
    (x : Nat → ℝ) (L F : Nat → ℝ)
    (hPos : ∀ t, 0 < d (x t) (romPath L F t)) :
    dissensus x (romPath L F) := by
  exact dissensus_of_positive_discrepancy d hEqZero x (romPath L F) hPos

/-- THM-rom-transfer-5: Under nonnegative legitimacy/friction signals,
ROM path is pointwise nonnegative. -/
theorem romPath_nonneg (L F : Nat → ℝ)
    (hL : ∀ t, 0 ≤ L t) (hF : ∀ t, 0 ≤ F t) :
    ∀ t, 0 ≤ romPath L F t := by
  intro t
  unfold romPath
  exact consent_survival_nonneg (hL t) (hF t)

end ROM


==> anc/lean/ROMEthics/Advanced.lean <==
import Mathlib
import FarzullaProofs.ROMEthics.Bridge

namespace FarzullaProofs.ROMEthics

/-- THM-ROMEthics-gold-1: Zero friction recovers welfare score exactly. -/
theorem ethicalSurvival_eq_welfare_of_zero_friction (benefit harm weight : ℝ) :
    ethicalSurvival benefit harm weight 0 = welfareScore benefit harm weight := by
  unfold ethicalSurvival
  ring

/-- THM-ROMEthics-gold-2:
Ethical survival is nonnegative when welfare is nonnegative and friction is nonnegative. -/
theorem ethicalSurvival_nonneg {benefit harm weight F : ℝ}
    (hW : 0 ≤ welfareScore benefit harm weight) (hF : 0 ≤ F) :
    0 ≤ ethicalSurvival benefit harm weight F := by
  unfold ethicalSurvival
  exact div_nonneg hW (by linarith)

/-- THM-ROMEthics-gold-3:
Ethical survival is bounded above by welfare under nonnegative friction. -/
theorem ethicalSurvival_le_welfare {benefit harm weight F : ℝ}
    (hW : 0 ≤ welfareScore benefit harm weight) (hF : 0 ≤ F) :
    ethicalSurvival benefit harm weight F ≤ welfareScore benefit harm weight := by
  unfold ethicalSurvival
  have hden : 0 < 1 + F := by linarith
  by_cases hZero : welfareScore benefit harm weight = 0
  · simp [hZero]
  · have hdiv : welfareScore benefit harm weight / (1 + F)
      ≤ welfareScore benefit harm weight / 1 :=
      div_le_div_of_nonneg_left hW (by linarith) (by linarith)
    simpa using hdiv

/-- THM-ROMEthics-gold-4:
Monotonicity in benefit at zero friction equals welfare monotonicity. -/
theorem ethicalSurvival_mono_benefit_zero_friction {b₁ b₂ harm weight : ℝ}
    (hb : b₁ ≤ b₂) :
    ethicalSurvival b₁ harm weight 0 ≤ ethicalSurvival b₂ harm weight 0 := by
  rw [ethicalSurvival_eq_welfare_of_zero_friction, ethicalSurvival_eq_welfare_of_zero_friction]
  exact welfareScore_mono_benefit hb

end FarzullaProofs.ROMEthics


==> anc/lean/ROMEthics/Basic.lean <==
import Mathlib

namespace FarzullaProofs.ROMEthics

/-- THM-ROMEthics-bronze-1: Ethical welfare is benefit minus weighted harm. -/
def welfareScore (benefit harm weight : ℝ) : ℝ := benefit - weight * harm

/-- THM-ROMEthics-bronze-2: Welfare increases with benefit. -/
theorem welfareScore_mono_benefit {b₁ b₂ harm weight : ℝ} (h : b₁ ≤ b₂) :
    welfareScore b₁ harm weight ≤ welfareScore b₂ harm weight := by
  unfold welfareScore
  nlinarith

/-- THM-ROMEthics-bronze-3: Welfare decreases with harm when weight is nonnegative. -/
theorem welfareScore_anti_harm {benefit h₁ h₂ weight : ℝ}
    (hWeight : 0 ≤ weight) (h : h₁ ≤ h₂) :
    welfareScore benefit h₂ weight ≤ welfareScore benefit h₁ weight := by
  unfold welfareScore
  nlinarith

/-- THM-ROMEthics-bronze-4: Zero ethical weight recovers raw benefit. -/
theorem welfareScore_eq_benefit_of_zero_weight {benefit harm : ℝ} :
    welfareScore benefit harm 0 = benefit := by
  unfold welfareScore
  ring

end FarzullaProofs.ROMEthics


==> anc/lean/ROMEthics/Bridge.lean <==
import Mathlib
import FarzullaProofs.ROMEthics.Basic
import FarzullaProofs.ROM.Basic
import FarzullaProofs.AxiomOfConsent.Friction

namespace FarzullaProofs.ROMEthics

/-- THM-ROMEthics-silver-1: Ethical survival is welfare discounted by friction. -/
noncomputable def ethicalSurvival (benefit harm weight F : ℝ) : ℝ :=
  welfareScore benefit harm weight / (1 + F)

/-- THM-ROMEthics-silver-2: Ethical survival is monotone in benefit for nonnegative friction. -/
theorem ethicalSurvival_mono_benefit {b₁ b₂ harm weight F : ℝ}
    (hb : b₁ ≤ b₂) (hF : 0 ≤ F) :
    ethicalSurvival b₁ harm weight F ≤ ethicalSurvival b₂ harm weight F := by
  unfold ethicalSurvival
  exact div_le_div_of_nonneg_right (welfareScore_mono_benefit hb) (by linarith)

/-- THM-ROMEthics-silver-3:
Ethical survival is anti-monotone in harm for nonnegative weight/friction. -/
theorem ethicalSurvival_anti_harm {benefit h₁ h₂ weight F : ℝ}
    (hWeight : 0 ≤ weight) (hh : h₁ ≤ h₂) (hF : 0 ≤ F) :
    ethicalSurvival benefit h₂ weight F ≤ ethicalSurvival benefit h₁ weight F := by
  unfold ethicalSurvival
  exact div_le_div_of_nonneg_right
    (welfareScore_anti_harm hWeight hh)
    (by linarith)

/-- THM-ROMEthics-silver-4: At zero harm, ethical survival equals ROM consent survival. -/
theorem ethicalSurvival_eq_rom_survival_of_zero_harm (benefit weight F : ℝ) :
    ethicalSurvival benefit 0 weight F = ROM.consent_survival benefit F := by
  unfold ethicalSurvival ROM.consent_survival welfareScore
  ring_nf

/-- THM-ROMEthics-silver-5: Better alignment increases ethical survival via reduced friction.

**WITHDRAWN 2026-07-30.** This is the only declaration in `ROMEthics` that depends on the
retracted Axiom of Consent functional: it is discharged via
`AxiomOfConsent.friction_strict_anti_alignment`, whose alignment effect dies on
identification (`E[G](α) = E[G](−α)` is an exact distributional identity). The implication
holds as algebra about `σ(1+ε)/(1+α)`; it is not evidence that better alignment raises
ethical survival. Nothing else in this module depends on the retracted functional. -/
theorem ethicalSurvival_mono_alignment_via_friction
    {benefit harm weight σ α₁ α₂ ε : ℝ}
    (hW : 0 < welfareScore benefit harm weight)
    (hσ : 0 < σ)
    (hε : 0 ≤ ε)
    (hα₁ : -1 < α₁)
    (hα : α₁ < α₂) :
    ethicalSurvival benefit harm weight (AxiomOfConsent.friction σ α₁ ε) <
      ethicalSurvival benefit harm weight (AxiomOfConsent.friction σ α₂ ε) := by
  have hF : AxiomOfConsent.friction σ α₂ ε < AxiomOfConsent.friction σ α₁ ε :=
    AxiomOfConsent.friction_strict_anti_alignment hσ hε hα₁ hα
  have hα₂ : -1 < α₂ := by linarith
  have hFnonneg : 0 ≤ AxiomOfConsent.friction σ α₂ ε :=
    AxiomOfConsent.friction_nonneg (by linarith) hα₂ hε
  unfold ethicalSurvival
  simpa [ROM.consent_survival] using
    (ROM.consent_survival_anti_friction (L := welfareScore benefit harm weight)
      (F₁ := AxiomOfConsent.friction σ α₂ ε)
      (F₂ := AxiomOfConsent.friction σ α₁ ε)
      hW hFnonneg hF)

end FarzullaProofs.ROMEthics


==> anc/lean/SOURCE_MANIFEST.md <==
# ROM Lean ancillary manifest

Status: exact source-module copies for the reader-facing edition, copied 2026-09-12 from the cited repository `https://github.com/dissensus-ai/lean-formalizations` at commit `8e11333` (25 August 2026; branch `main`). The six files are byte-identical to `FarzullaProofs/ROM/*.lean` and `FarzullaProofs/ROMEthics/*.lean` at that commit. This directory is a source listing, not a standalone pinned Lake project; the cited repository supplies `lakefile.toml`, `lean-toolchain`, and the Mathlib lock.

Provenance note. The copies shipped with the 31 August 2026 arXiv v4 package were taken on 2026-08-15 from `rom-ethics/arxiv-submission/anc/lean/`. Five of those six files are byte-identical to the current copies. The sixth, `ROMEthics/Bridge.lean`, differed by one docstring: commit `8e11333` added the notice that `ethicalSurvival_mono_alignment_via_friction` was **withdrawn as evidence on 2026-07-30** because the Axiom of Consent friction functional it is discharged through was retracted. The theorem remains valid algebra about `σ(1+ε)/(1+α)`; it is not evidence that better alignment raises ethical survival. The current copy carries that notice.

| Module | SHA-256 |
|---|---|
| `ROM/Advanced.lean` | `bb709d5edeb1429253909b47a8cd94de95aee58a7f139ebbbe3850189ae24615` |
| `ROM/Basic.lean` | `c351a546e75aa221f428a40ce967be56f6ae0141c2f8fa3680f81b03aa879c39` |
| `ROM/Transfers.lean` | `a0d5336a8487d36684e73a623c18f1aa8d3c652287693b8e128f1494074ef3ba` |
| `ROMEthics/Advanced.lean` | `f4a8f91c4e3924390d67ff6028481a113e606f9ec6d9edbd0a1563c6b0bd8858` |
| `ROMEthics/Basic.lean` | `56757964af68647ffb3f580c18cdb314f6c05b68f906870ae81aad73dcf0fe7b` |
| `ROMEthics/Bridge.lean` | `01e605e242b57f58301f7f2afa4772e3e1375b750f2ae75ce1e02439a96a3c55` |

Legacy identifiers containing `legitimacy` are preserved for source compatibility. In the reader paper their scalar `L` is interpreted as descriptive effective voice. The modules do not establish authorization, political legitimacy, empirical validity, ODE existence, nonnegative simplex invariance, Perron convergence, or lumpability. Of the 36 theorems in the six modules, 22 are mapped to results named in the reader paper; the six listed `ROMEthics` theorems and eight further results are checked in the formalization but not claimed by the paper.

